The Virasoro Minimal String

We introduce a critical string theory in two dimensions and demonstrate that this theory, viewed as two-dimensional quantum gravity on the worldsheet, is equivalent to a double-scaled matrix integral. The worldsheet theory consists of Liouville CFT with central charge $c\geq 25$ coupled to timelike Liouville CFT with central charge $26-c$. The double-scaled matrix integral has as its leading density of states the universal Cardy density of primaries in a two-dimensional CFT, thus motivating the name Virasoro minimal string. The duality holds for any value of the continuous parameter $c$ and reduces to the JT gravity/matrix integral duality in the large central charge limit. It thus provides a precise stringy realization of JT gravity. The main observables of the Virasoro minimal string are quantum analogues of the Weil-Petersson volumes, which are computed as absolutely convergent integrals of worldsheet CFT correlators over the moduli space of Riemann surfaces. By exploiting a relation of the Virasoro minimal string to three-dimensional gravity and intersection theory on the moduli space of Riemann surfaces, we are able to give a direct derivation of the duality. We provide many checks, such as explicit numerical - and in special cases, analytic - integration of string diagrams, the identification of the CFT boundary conditions with asymptotic boundaries of the two-dimensional spacetime, and the matching between the leading non-perturbative corrections of the worldsheet theory and the matrix integral. As a byproduct, we discover natural conformal boundary conditions for timelike Liouville CFT.

==> anc/Mirzakhani_recursion_implementation.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    108496,       3043]
NotebookOptionsPosition[    102520,       2930]
NotebookOutlinePosition[    102860,       2945]
CellTagsIndexPosition[    102817,       2942]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Implementation of the deformed Mirzakhani recursion relation", "Title",
 CellChangeTimes->{{3.898684106204862*^9, 3.8986841086029997`*^9}, {
   3.901512977171508*^9, 3.901512992889127*^9}, 3.901514624953802*^9, 
   3.901790674128975*^9},ExpressionUUID->"519c6c1c-eef0-4722-b247-\
0711d9515bce"],

Cell[TextData[{
 "\nThis is the ancillary file of the paper ``The Virasoro Minimal String\
\[CloseCurlyQuote]\[CloseCurlyQuote] by Scott Collier, Lorenz Eberhardt, \
Beatrix M\[UDoubleDot]hlmann and Victor Rodriguez.\nIt computes the quantum \
volumes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["V", 
      RowBox[{"g", ",", "n"}]], 
     RowBox[{"(", "b", ")"}]], "(", 
    RowBox[{
     SubscriptBox["P", "1"], ",", "...", ",", 
     SubscriptBox["P", "n"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "874c89fa-071c-498b-bcfe-bc67535b9e16"],
 " that were defined in the paper. Please cite the paper if you find this \
program useful for your research."
}], "Text",
 CellChangeTimes->{{3.901789718453672*^9, 3.901789817174424*^9}, {
  3.904051487197941*^9, 
  3.9040515044723988`*^9}},ExpressionUUID->"59fb3bcd-ebe9-4d4c-b67c-\
b72f990f1b57"],

Cell[TextData[{
 "We now briefly describe the algorithm that is implemented below. In essence \
we use the deformed analogue of Mirzkahani\[CloseCurlyQuote]s recursion \
relation, as described in eq. (2.12) of the paper.\nInstead of writing out \
the volumes explicitly in terms of the Liouville momenta ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "i"], TraditionalForm]],ExpressionUUID->
  "fb8fc2d6-4dc7-44ef-8f8e-734b0ab6e2e9"],
 ", it is far more efficient to work in terms of a symmetric function basis \
that we define below. We additionally speed up the computation by using the \
fact that the final volume has to be symmetric in the momenta ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "1"], ",", "...", ",", 
    SubscriptBox["P", "n"]}], TraditionalForm]],ExpressionUUID->
  "aed0264f-73c3-4b54-8945-5c5db944c193"],
 ", even though this is not obvious from the recursion relation. This means \
that one over-computes and can roughly save an order n in every recursion \
step."
}], "Text",
 CellChangeTimes->{{3.901789834477984*^9, 3.901789887249181*^9}, {
   3.901789950447184*^9, 3.9017899705497513`*^9}, {3.90179007399483*^9, 
   3.9017901134376*^9}, {3.9017901451324167`*^9, 3.901790289935204*^9}, {
   3.90179032978979*^9, 3.901790340216488*^9}, {3.901790428207982*^9, 
   3.9017904311336603`*^9}, {3.901790553674097*^9, 3.901790712076226*^9}, 
   3.904052059590597*^9},ExpressionUUID->"48f12c49-5678-42fb-a3e5-\
fbfd642d6ca3"],

Cell["\<\
The program saves the already computed quantum volumes. For it to work, b \
should never be assigned to a particular value, since it is used by the \
program. The value of c should always be passed on as an argument to V[c,g,n].\
\>", "Text",
 CellChangeTimes->{{3.90185976655707*^9, 3.901859857674878*^9}, {
  3.901860153452128*^9, 3.90186016969315*^9}, {3.901861186691883*^9, 
  3.9018611867708282`*^9}, {3.904038995902523*^9, 3.9040390339223537`*^9}, {
  3.904051519168445*^9, 
  3.904051535630188*^9}},ExpressionUUID->"42ac091b-7f0f-4766-bcae-\
97e904c32350"],

Cell[CellGroupData[{

Cell["Basic definitions", "Section",
 CellChangeTimes->{{3.901513005295199*^9, 
  3.9015130074648314`*^9}},ExpressionUUID->"0e5675ca-89c4-4fb0-a9b8-\
aa0961b7ef5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "special", " ", "numerical", " ", "values", " ", "of", " ", 
     "c", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "=", "1"}], ",", " ", 
       RowBox[{"c", "=", 
        RowBox[{
         RowBox[{"13", " ", "and", " ", "c"}], "=", "25"}]}]}], ")"}]}], ",", 
    " ", 
    RowBox[{"it", " ", "can", " ", "happen", " ", "that", " ", 
     SuperscriptBox["0", "0"], " ", "appears", " ", "in", " ", "the", " ", 
     "expressions", " ", 
     RowBox[{"below", ".", " ", "In"}], " ", "this", " ", "case"}], ",", " ", 
    
    RowBox[{
     RowBox[{"the", " ", "correct", " ", "assignment", " ", "is", " ", 
      SuperscriptBox["0", "0"]}], "=", 
     RowBox[{"1.", " ", "It", " ", 
      RowBox[{"doesn", "'"}], "t", " ", "appear", " ", "anywhere", " ", 
      "else", " ", "in", " ", "the", " ", 
      RowBox[{"code", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Unprotect", "[", "Power", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["0", "0"], "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Protect", "[", "Power", "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901860492817836*^9, 3.901860553006989*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"63fd3138-363b-459f-a42e-8118a89618f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "A", " ", "function", " ", "that", " ", "turns", " ", "a", " ", "sum", 
     " ", "of", " ", "many", " ", "terms", " ", "into", " ", "a", " ", 
     RowBox[{"list", ".", " ", "It"}], " ", "is", " ", "essentially", " ", 
     RowBox[{"List", "@@", "X"}]}], ",", " ", 
    RowBox[{
    "but", " ", "checks", " ", "if", " ", "the", " ", "Head", " ", "is", " ", 
     "indeed", " ", 
     RowBox[{"Plus", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Listify", "[", "X_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "X", "]"}], "===", "Plus"}], ",", 
     RowBox[{"List", "@@", "X"}], ",", 
     RowBox[{"{", "X", "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9018606606175213`*^9, 3.9018607364722633`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"3e0fdb41-f46b-49e4-92ce-8eefa13f866d"],

Cell[CellGroupData[{

Cell["The basic integral", "Subsection",
 CellChangeTimes->{{3.901513039425186*^9, 
  3.901513050300702*^9}},ExpressionUUID->"ac14afe5-3b0a-48c9-a42b-\
45b6962848f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "value", " ", "of", " ", "the", " ", "integral", " ", 
     RowBox[{
      SubscriptBox["F", "k"], "[", "t", "]"}]}], "=", 
    RowBox[{
     RowBox[{"\[Integral]", 
      RowBox[{"2", "x", " ", 
       RowBox[{"\[DifferentialD]", "x"}], " ", 
       SuperscriptBox["x", 
        RowBox[{"2", "k"}]], 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ".", " ", "This"}], " ", "gives", 
       " ", "back", " ", "the", " ", "coefficient", " ", "of", " ", 
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"2", "M"}], "+", "1"}]], ".", " ", "Allowed"}], " ", 
       "values", " ", "for", " ", "M", " ", "are", " ", "M"}]}], " ", 
     "\[Element]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "...", ",", 
        RowBox[{"k", "+", "1"}]}], "}"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"c_", ",", "k_Integer", ",", "M_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"c", ",", "k", ",", "M"}], "]"}], "=", 
     RowBox[{"bToc", "[", 
      RowBox[{"c", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"k", "-", "M"}]], " ", 
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "k"}], "-", 
             RowBox[{"2", " ", "l"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["2", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "k"}]}]]}], "+", 
             SuperscriptBox["2", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "M"}], ")"}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["4", "l"]}], ")"}], " ", 
           SuperscriptBox["b", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "k"}], "+", 
             RowBox[{"4", " ", "l"}], "+", 
             RowBox[{"2", " ", "M"}]}]], " ", 
           RowBox[{"BernoulliB", "[", 
            RowBox[{"2", " ", "l"}], "]"}], " ", 
           RowBox[{"BernoulliB", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "k", "-", "l", "-", "M"}], ")"}]}], "]"}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], "!"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "l"}], ")"}], "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "k", "-", "l", "-", "M"}], ")"}]}], ")"}], 
            "!"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "M"}]}], ")"}], "!"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"k", "+", "1", "-", "M"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "value", " ", "of", " ", "the", " ", "integral", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{"2", "x", " ", 
       RowBox[{"\[DifferentialD]", "x"}], " ", "2", "y", " ", 
       RowBox[{"\[DifferentialD]", " ", "y"}], " ", 
       SuperscriptBox["x", 
        RowBox[{"2", "k"}]], 
       SuperscriptBox["y", 
        RowBox[{"2", "l"}]], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"x", "+", "y"}], ",", "t"}], "]"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"c_", ",", "k_Integer", ",", "l_Integer", ",", "M_Integer"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "+", "1"}], ")"}], "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "1"}], ")"}], "!"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", 
         RowBox[{"2", "l"}], "+", "3"}], ")"}], "!"}]], 
     RowBox[{"F", "[", 
      RowBox[{"c", ",", 
       RowBox[{"k", "+", "l", "+", "1"}], ",", "M"}], "]"}]}]}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.901513055826371*^9, 3.9015130990437098`*^9}, {
   3.901513148317642*^9, 3.901513175755163*^9}, {3.901517306256995*^9, 
   3.901517308578842*^9}, {3.901517981321965*^9, 3.9015180866781883`*^9}, {
   3.901518140435162*^9, 3.901518155992455*^9}, {3.901518195032711*^9, 
   3.901518195321588*^9}, {3.901518387252308*^9, 3.901518408496327*^9}, {
   3.901518477905738*^9, 3.901518478953723*^9}, {3.901674436253336*^9, 
   3.901674482563053*^9}, {3.901771753665668*^9, 3.901771759047621*^9}, {
   3.901771839896603*^9, 3.901771840037232*^9}, 3.901774563781358*^9, {
   3.901774622693111*^9, 3.901774626040621*^9}, {3.9017747586602716`*^9, 
   3.901774760531776*^9}, {3.901861574870219*^9, 3.901861590460539*^9}, {
   3.904038504501547*^9, 3.904038520979515*^9}, {3.904038551180848*^9, 
   3.904038566068169*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ed60fc86-dfa9-4ccb-b52b-16fb97cbf4e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Helper functions", "Subsection",
 CellChangeTimes->{{3.9015134443435783`*^9, 3.9015134469348583`*^9}, {
  3.901703981227059*^9, 
  3.901703985779138*^9}},ExpressionUUID->"ba44beea-caed-4115-a91f-\
148f96da4f23"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"We", " ", "take", " ", 
     SubscriptBox["P", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["m", "0"], ",", 
        SubscriptBox["m", "1"], ",", 
        SubscriptBox["m", "2"], ",", "..."}], "}"}]], " ", "to", " ", "mean", 
     " ", "\[IndentingNewLine]", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{"\[Sigma]", "\[Element]", " ", 
        RowBox[{"Sym", 
         RowBox[{"(", "n", ")"}], " "}]}]], 
      RowBox[{
       SubsuperscriptBox["P", 
        RowBox[{"\[Sigma]", "[", "1", "]"}], 
        RowBox[{"2", " ", 
         SubscriptBox["l", "1"]}]], " ", 
       SubsuperscriptBox["P", 
        RowBox[{"\[Sigma]", "[", "2", "]"}], 
        RowBox[{"2", " ", 
         SubscriptBox["l", "2"]}]]}]}]}], "..."}], "\[IndentingNewLine]", 
   "where", " ", 
   SubscriptBox["m", "k"], " ", "is", " ", "the", " ", "number", " ", "of", 
   " ", 
   RowBox[{
    SubscriptBox["l", "i"], "'"}], "s", " ", "that", " ", "are", " ", 
   RowBox[{"k", ".", " ", "This"}], " ", "is", " ", "a", " ", "convenient", 
   " ", "basis", " ", "for", " ", "the", " ", "space", " ", "of", " ", 
   "symmetric", " ", "functions"}], "*)"}]], "Input",
 CellChangeTimes->{{3.901513447990197*^9, 3.901513478095313*^9}, {
  3.901514542315339*^9, 3.9015146123559723`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"39a7fbd2-5dd5-4297-b1b3-ca05f8648a24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "function", " ", "evaluates", " ", "this", 
    " ", "definition", " ", "of", " ", 
    SubscriptBox["P", "m"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Peval", "[", "m_List", "]"}], ":=", 
     RowBox[{
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{"m", "!"}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Times", "@@", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["P", "#"], "&"}], "/@", 
            RowBox[{"Range", "[", 
             RowBox[{"Total", "[", "m", "]"}], "]"}]}], ")"}], 
          RowBox[{"2", "part"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"part", ",", 
          RowBox[{"Permutations", "[", 
           RowBox[{"Join", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{
                RowBox[{"i", "-", "1"}], ",", 
                RowBox[{
                "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "takes", " ", "the", " ", "product", " ", 
      "of", " ", "two", " ", 
      RowBox[{
       SubscriptBox["P", "m"], "'"}], "s", " ", "and", " ", "symmetrizes", 
      " ", "it"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", 
        SubscriptBox["P", "m1"]}], " ", 
       SubscriptBox["P", "m2"]}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"Padd", "[", 
          RowBox[{"m1", ",", "m2"}], "]"}]], ".", " ", "This"}], " ", "is", 
       " ", "essentially", " ", "trivial"}]}], ",", " ", 
     RowBox[{
     "except", " ", "for", " ", "requiring", " ", "potentially", " ", "to", 
      " ", "make", " ", "m1", " ", "or", " ", "m2", " ", 
      RowBox[{"longer", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Padd", "[", 
      RowBox[{"m1_List", ",", "m2_List"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n1", "=", 
          RowBox[{"Length", "[", "m1", "]"}]}], ",", 
         RowBox[{"n2", "=", 
          RowBox[{"Length", "[", "m2", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n1", ">", "n2"}], ",", 
         RowBox[{"m1", "+", 
          RowBox[{"PadRight", "[", 
           RowBox[{"m2", ",", "n1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"PadRight", "[", 
           RowBox[{"m1", ",", "n2"}], "]"}], "+", "m2"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "convertes", " ", "the", " ", "symmetric", " ", "function", 
     " ", "basis", " ", 
     SubscriptBox["P", "m"], " ", "to", " ", "the", " ", "basis", " ", "that",
      " ", "we", " ", "used", " ", "in", " ", "the", " ", "appendix", " ", 
     "B", " ", "of", " ", "the", " ", 
     RowBox[{"paper", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PTom", "[", "m_List", "]"}], ":=", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
         "!"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}], 
      SubscriptBox["M", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ConstantArray", "[", 
            RowBox[{"l", ",", 
             RowBox[{"m", "\[LeftDoubleBracket]", 
              RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Length", "[", "m", "]"}], "-", "1"}]}], "}"}]}], 
          "]"}]}], "]"}]]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901513480332802*^9, 3.90151348137257*^9}, {
  3.901513952960992*^9, 3.901513961268331*^9}, {3.901514003853386*^9, 
  3.901514159309951*^9}, {3.9015141928174667`*^9, 3.90151433002011*^9}, {
  3.9015143885962667`*^9, 3.901514469041511*^9}, {3.901514600672402*^9, 
  3.901514610761094*^9}, {3.901771854285346*^9, 3.901771854422504*^9}, {
  3.901788448462982*^9, 3.9017884624159184`*^9}, {3.901788554656516*^9, 
  3.9017886212042723`*^9}, {3.901788654072307*^9, 3.9017886809629707`*^9}, {
  3.9017888283006277`*^9, 3.901788830269301*^9}, {3.9017889650521297`*^9, 
  3.901788968797763*^9}, {3.901790737552511*^9, 3.901790832053709*^9}, {
  3.90186159394738*^9, 3.9018616007328377`*^9}, {3.904051661097569*^9, 
  3.904051661283381*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"95d02a3e-383d-4e2e-90c3-b5f3b33da4a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "function", " ", "that", " ", "tells", " ", "us", " ", "with", 
    " ", "how", " ", "many", " ", "zeros", " ", "m", " ", 
    RowBox[{"begins", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "undocumented", " ", "internal", " ", "function", " ", 
    "Internal`DeleteTrailingZeros", " ", "which", " ", "drops", " ", "all", 
    " ", "trailing", " ", "zeros", " ", "from", " ", "a", " ", 
    RowBox[{"list", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeadingZeros", "[", "m_List", "]"}], ":=", 
     RowBox[{
      RowBox[{"Length", "[", "m", "]"}], "-", 
      RowBox[{"Length", "[", 
       RowBox[{"Internal`DeleteTrailingZeros", "[", 
        RowBox[{"Reverse", "[", "m", "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LeadingZeros", "[", 
      RowBox[{"{", "}"}], "]"}], "=", "\[Infinity]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901686709375458*^9, 3.901686727282095*^9}, {
  3.901771857151618*^9, 3.9017718572500687`*^9}, {3.901790837204138*^9, 
  3.901790907082065*^9}, {3.9018616030871773`*^9, 3.901861603540354*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"751305e6-ee3d-4604-b588-40940374e5b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convert b to c", "Subsection",
 CellChangeTimes->{{3.901704364094954*^9, 
  3.901704366780962*^9}},ExpressionUUID->"0ffbf5ea-6985-49fa-85ad-\
ecf74e33d8e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "converts", " ", "the", " ", "dependence", 
     " ", "on", " ", "b", " ", "to", " ", "a", " ", "dependence", " ", "of", 
     " ", 
     RowBox[{"c", ".", " ", "It"}], " ", "is", " ", "more", " ", "efficient", 
     " ", "to", " ", "work", " ", "with", " ", "the", " ", "central", " ", 
     "charge", " ", "c"}], ",", " ", 
    RowBox[{
     RowBox[{
     "since", " ", "expressions", " ", "in", " ", "b", " ", "are", " ", 
      "redundant", " ", "to", " ", "the", " ", "b"}], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b"}], " ", "and", " ", "b"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["b", 
         RowBox[{"-", "1"}]], " ", 
        RowBox[{"symmetry", ".", "\[IndentingNewLine]", "We"}], " ", "assume",
         " ", "for", " ", "this", " ", "function", " ", "that", " ", "X", " ",
         "is", " ", "a", " ", "Laurent", " ", "polynomial", " ", "in", " ", 
        "b", " ", "that", " ", "is", " ", "invariant", " ", "under", " ", 
        "b"}], " ", "\[Rule]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b"}], " ", "and", " ", "b"}], " ", "\[Rule]", " ", 
        RowBox[{
         SuperscriptBox["b", 
          RowBox[{"-", "1"}]], "."}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bToc", "[", 
    RowBox[{"c_", ",", "X_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"list", "=", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"X", ",", "b"}], "]"}], "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b", "m_"], "/;", 
              RowBox[{"m", "<", "0"}]}], "\[RuleDelayed]", "0"}]}], ",", 
           "b"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ";;", 
          RowBox[{"-", "1"}], ";;", "2"}], "\[RightDoubleBracket]"}]}], ",", 
       "len"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "list", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "=", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{
        "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"list", "  ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Binomial", "[", 
                RowBox[{"m", ",", 
                 RowBox[{"2", "k"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{"c", "-", "13"}], "12"], ")"}], 
                RowBox[{"m", "-", 
                 RowBox[{"2", "k"}]}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{"25", "-", 
                   RowBox[{"26", " ", "c"}], "+", 
                   SuperscriptBox["c", "2"]}], "144"], ")"}], "k"]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", 
                RowBox[{"Floor", "[", 
                 FractionBox["m", "2"], "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", 
              RowBox[{"len", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
        "c"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9017043691982527`*^9, 3.901704423308722*^9}, {
   3.901770672638393*^9, 3.90177067313451*^9}, {3.9017716417305107`*^9, 
   3.9017717045272617`*^9}, {3.901771736418419*^9, 3.901771738700448*^9}, {
   3.90177421395205*^9, 3.9017742165582333`*^9}, {3.9017909119106903`*^9, 
   3.901790977480049*^9}, {3.901859642961294*^9, 3.901859715188295*^9}, {
   3.901859875802001*^9, 3.901859911177062*^9}, {3.901859954524876*^9, 
   3.901860032262309*^9}, {3.901860074698862*^9, 3.901860076396504*^9}, {
   3.9018602098497553`*^9, 3.9018602180828876`*^9}, {3.9018608836960297`*^9, 
   3.901860892721759*^9}, 3.9018610024791813`*^9, {3.904038354237729*^9, 
   3.904038371231888*^9}, {3.9040385746966476`*^9, 3.904038575229381*^9}, {
   3.904038812513095*^9, 3.9040388278062153`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"a90a6219-334d-4524-b1e2-cae674f00004"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementation recursion", "Section",
 CellChangeTimes->{{3.901515379973681*^9, 
  3.9015153845116663`*^9}},ExpressionUUID->"e527888d-5df3-47a2-9b64-\
32fef8155adf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Write", " ", "out", " ", 
    SubscriptBox["V", 
     RowBox[{"g", ",", "n"}]], " ", "explicitly", " ", "in", " ", "terms", 
    " ", "of", " ", 
    RowBox[{
     SubscriptBox["P", "i"], "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Veval", "[", 
    RowBox[{"c_", ",", "g_Integer", ",", "n_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"c", ",", "g", ",", "n"}], "]"}], "/.", 
    RowBox[{
     SubscriptBox["P", "m_"], "\[RuleDelayed]", 
     RowBox[{"Peval", "[", "m", "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9017039928756227`*^9, 3.901704071638442*^9}, {
  3.901788423865901*^9, 3.901788424549752*^9}, {3.901861612595811*^9, 
  3.901861615725153*^9}, {3.904038788179446*^9, 3.904038790655099*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"2ed0b3d4-c37e-4dd5-b5da-5befd1294018"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Base", " ", "steps"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"c_", ",", "0", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "6"], 
      SubscriptBox["P", 
       RowBox[{"{", "3", "}"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"c_", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"c", "-", "13"}], "576"], 
       SubscriptBox["P", 
        RowBox[{"{", "1", "}"}]]}], "+", 
      FractionBox[
       SubscriptBox["P", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]], "24"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", 
      RowBox[{"recursion", ".", " ", "We"}], " ", "refer", " ", "to", " ", 
      "the", " ", "three", " ", "different", " ", "terms", " ", "on", " ", 
      "the", " ", "RHS", " ", "as", " ", "Term1"}], ",", " ", 
     RowBox[{
     "Term2", " ", "and", " ", "Term3", " ", "that", " ", "are", " ", 
      "separately", " ", "implemented", " ", 
      RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"c_", ",", "g_Integer", ",", "n_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"c", ",", "g", ",", "n"}], "]"}], "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Calculating \>\"", ",", 
          SubscriptBox["V", 
           RowBox[{"g", ",", "n"}]]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Quiet", "[", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Term1", "[", 
             RowBox[{"c", ",", "g", ",", "n"}], "]"}], "+", 
            RowBox[{"Term2", "[", 
             RowBox[{"c", ",", "g", ",", "n"}], "]"}], "+", 
            RowBox[{"Term3", "[", 
             RowBox[{"c", ",", "g", ",", "n"}], "]"}]}], ",", 
           SubscriptBox["P", "_"], ",", "Expand"}], "]"}], "]"}]}], ")"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Compute", " ", 
     SubscriptBox["V", 
      RowBox[{"g", ",", "0"}]], " ", "via", " ", "the", " ", "dilaton", " ", 
     "equation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"c_", ",", "g_Integer", ",", "0"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"V", "[", 
        RowBox[{"c", ",", "g", ",", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "g"}], "-", "2"}], ")"}]], "/.", 
      RowBox[{
       SubscriptBox["P", "m_"], "\[RuleDelayed]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[LeftDoubleBracket]", 
           RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "l"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"c", "-", "25"}], "24"], ")"}], "l"], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"c", "-", "1"}], "24"], ")"}], "l"]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{
            RowBox[{"Length", "[", "m", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}]}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901699281668229*^9, 3.901699315256003*^9}, {
   3.9016995394976254`*^9, 3.901699540106167*^9}, {3.901700088360703*^9, 
   3.901700115916319*^9}, {3.9017001695328503`*^9, 3.9017001714821167`*^9}, {
   3.9017719464120092`*^9, 3.901771968912134*^9}, {3.901772303064337*^9, 
   3.901772304604926*^9}, 3.901772550559142*^9, {3.901772634336171*^9, 
   3.9017726369180737`*^9}, {3.901773535230405*^9, 3.901773535873694*^9}, {
   3.9017736790533533`*^9, 3.9017736820240517`*^9}, {3.901773745426737*^9, 
   3.9017737496672697`*^9}, {3.9017745353247213`*^9, 3.90177453741398*^9}, {
   3.901774657378858*^9, 3.901774663562147*^9}, {3.9017747545642633`*^9, 
   3.9017747560829763`*^9}, {3.9017837862702427`*^9, 
   3.9017837926003237`*^9}, {3.901783900359565*^9, 3.901783901870184*^9}, {
   3.901783961612377*^9, 3.901783962873269*^9}, {3.901784035190154*^9, 
   3.901784035317767*^9}, {3.901784228987277*^9, 3.901784229216427*^9}, {
   3.901787188567582*^9, 3.9017871993686867`*^9}, {3.901787341165164*^9, 
   3.901787341471613*^9}, {3.9017910185340767`*^9, 3.901791121275113*^9}, {
   3.901861617528757*^9, 3.9018616224619417`*^9}, {3.90403859500142*^9, 
   3.904038618397547*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"8d59ae5b-61e7-47c7-bbe4-bff493daa8da"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "exploit", " ", "the", " ", "fact", " ", "that", " ", "we", " ",
     "know", " ", "that", " ", "the", " ", "result", " ", "will", " ", "be", 
    " ", "symmetric", " ", "in", " ", "all", " ", "of", " ", "the", " ", 
    RowBox[{
     SubscriptBox["P", "i"], "'"}], "s"}], ",", " ", 
   RowBox[{
    RowBox[{"including", " ", 
     RowBox[{
      SubscriptBox["P", "1"], ".", "\[IndentingNewLine]", "Thus"}], " ", "we",
      " ", "can", " ", "restrict", " ", "to", " ", "the", " ", "terms", " ", 
     "where", " ", "the", " ", 
     SubscriptBox["P", "1"]}], "-", 
    RowBox[{
    "exponent", " ", "is", " ", "the", " ", "smallest", " ", "of", " ", "all",
      " ", "exponents"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "since", " ", "the", " ", "other", " ", "terms", " ", "are", " ", 
     "guaranteed", " ", "to", " ", "be", " ", "there", " ", "by", " ", 
     RowBox[{"symmetry", ".", "\[IndentingNewLine]", "We"}], " ", "then", " ",
      "replace", "\[IndentingNewLine]", 
     SuperscriptBox[
      SubscriptBox["P", "1"], 
      RowBox[{"2", "M"}]], 
     SubscriptBox["P", "m_"]}], "\[RuleDelayed]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"M", "+", "1"}], "\[RightDoubleBracket]"}], "+", "1"}]], 
     SubscriptBox["P", 
      RowBox[{"m", "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{
         RowBox[{"Length", "[", "m", "]"}], ",", 
         RowBox[{"M", "+", "1"}]}], "]"}]}]], "\[IndentingNewLine]", "on", 
     " ", "the", " ", "final", " ", 
     RowBox[{"expression", "."}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.901674667409193*^9, 3.901674887324295*^9}, {
  3.9016751702824697`*^9, 3.901675170729945*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"82d25c46-8a05-49af-abed-fc0e5a2a3bca"],

Cell[CellGroupData[{

Cell["Term 1", "Subsection",
 CellChangeTimes->{{3.901516916481532*^9, 
  3.901516917534658*^9}},ExpressionUUID->"71a7f07f-8859-4d06-8089-\
834a0e7e8ef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "integrates", " ", "a", " ", "single", " ", 
    "term", " ", "of", " ", "the", " ", "form", " ", 
    SuperscriptBox["P", 
     RowBox[{"2", "l1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"P", "'"}], ")"}], 
     RowBox[{"2", "l2"}]], 
    RowBox[{
     SubscriptBox["P", "m"], ".", " ", "We"}], " ", "need", " ", "this", " ", 
    "function", " ", "both", " ", "for", " ", "Term1", " ", "and", " ", 
    RowBox[{"Term2", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DoubleIntegrate", "[", 
    RowBox[{"c_", ",", "l1_Integer", ",", "l2_Integer", ",", "m_List"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"leadingzeros", "=", 
        RowBox[{"LeadingZeros", "[", "m", "]"}]}], ",", "mnew"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"m", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"c", ",", "l1", ",", "l2", ",", "M"}], "]"}], 
          SubscriptBox["P", 
           RowBox[{"UnitVector", "[", 
            RowBox[{
             RowBox[{"M", "+", "1"}], ",", 
             RowBox[{"M", "+", "1"}]}], "]"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", 
           RowBox[{"l1", "+", "l2", "+", "2"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mnew", "=", 
           RowBox[{"m", "+", 
            RowBox[{"UnitVector", "[", 
             RowBox[{
              RowBox[{"Length", "[", "m", "]"}], ",", 
              RowBox[{"M", "+", "1"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"mnew", "\[LeftDoubleBracket]", 
             RowBox[{"M", "+", "1"}], "\[RightDoubleBracket]"}]], 
           RowBox[{"F", "[", 
            RowBox[{"c", ",", "l1", ",", "l2", ",", "M"}], "]"}], 
           SubscriptBox["P", "mnew"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", "leadingzeros"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901675049222516*^9, 3.901675056603593*^9}, {
   3.901675116908049*^9, 3.901675187194569*^9}, {3.901683663132696*^9, 
   3.901683670043713*^9}, {3.9016837073583603`*^9, 3.901683730844965*^9}, {
   3.901684167207666*^9, 3.901684169294293*^9}, {3.901684414448189*^9, 
   3.9016845182324057`*^9}, {3.9016845604713182`*^9, 3.901684580913918*^9}, {
   3.901684619744646*^9, 3.9016846590304937`*^9}, {3.901684723034672*^9, 
   3.901684765472507*^9}, {3.901684842137298*^9, 3.901684848319056*^9}, {
   3.9016848851762857`*^9, 3.901684955682394*^9}, {3.901684999227456*^9, 
   3.901684999463122*^9}, {3.9016867210066767`*^9, 3.901686724536682*^9}, {
   3.9016869597791767`*^9, 3.901687022966383*^9}, {3.901687210526648*^9, 
   3.9016872135372353`*^9}, {3.901687519472093*^9, 3.901687521307496*^9}, {
   3.901687553997262*^9, 3.901687554105358*^9}, {3.901691622416079*^9, 
   3.9016916224779663`*^9}, {3.901699041313963*^9, 3.901699111144268*^9}, {
   3.9016991780329533`*^9, 3.901699224568445*^9}, 3.901772015013117*^9, {
   3.901774720818018*^9, 3.901774726721002*^9}, {3.901791132185569*^9, 
   3.901791168633668*^9}, {3.901791211505067*^9, 3.901791247634679*^9}, {
   3.90186162659296*^9, 3.901861631996655*^9}, {3.904038630433477*^9, 
   3.904038640044799*^9}, {3.904038701854353*^9, 3.904038702409771*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"cbbb37a7-7538-4fb5-bf10-432c7e573a19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrate", " ", "one", " ", 
    SubscriptBox["P", "m"], " ", "term", " ", "in", " ", 
    SubscriptBox["V", 
     RowBox[{
      RowBox[{"g", "-", "1"}], ",", 
      RowBox[{"n", "+", "1"}]}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate1", "[", 
     RowBox[{"c_", ",", "m_List"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "coeff", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coeff", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Boole", "[", 
              RowBox[{"l1", "\[NotEqual]", "l2"}], "]"}]}], ")"}], 
           RowBox[{"m", "\[LeftDoubleBracket]", 
            RowBox[{"l1", "+", "1"}], "\[RightDoubleBracket]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "\[LeftDoubleBracket]", 
              RowBox[{"l2", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
             RowBox[{"KroneckerDelta", "[", 
              RowBox[{"l1", ",", "l2"}], "]"}]}], ")"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", ">", "0"}], ",", "\[IndentingNewLine]", 
           RowBox[{"coeff", " ", 
            RowBox[{"DoubleIntegrate", "[", 
             RowBox[{"c", ",", "l1", ",", "l2", ",", 
              RowBox[{"Internal`DeleteTrailingZeros", "[", 
               RowBox[{"m", "-", 
                RowBox[{"UnitVector", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", "m", "]"}], ",", 
                  RowBox[{"l1", "+", "1"}]}], "]"}], "-", 
                RowBox[{"UnitVector", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", "m", "]"}], ",", 
                  RowBox[{"l2", "+", "1"}]}], "]"}]}], "]"}]}], "]"}]}], 
           "\[IndentingNewLine]", ",", "0"}], "\[IndentingNewLine]", "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "m", "]"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l2", ",", "0", ",", "l1"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Term1", "[", 
     RowBox[{"c_", ",", "g_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"g", "\[GreaterEqual]", "1"}], ",", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"c", ",", 
         RowBox[{"g", "-", "1"}], ",", 
         RowBox[{"n", "+", "1"}]}], "]"}], "/.", 
       RowBox[{
        SubscriptBox["P", "m_"], "\[RuleDelayed]", 
        RowBox[{"Integrate1", "[", 
         RowBox[{"c", ",", "m"}], "]"}]}]}], ",", "0"}], "]"}]}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.901516425370473*^9, 3.901516433498562*^9}, {
   3.901517001267398*^9, 3.901517078262332*^9}, {3.9015171171998034`*^9, 
   3.901517130755972*^9}, {3.901517180659865*^9, 3.901517264752996*^9}, {
   3.901518221825698*^9, 3.9015182220032253`*^9}, {3.901518494460146*^9, 
   3.901518497296609*^9}, {3.9016746525687227`*^9, 3.9016746644647093`*^9}, {
   3.901674974252307*^9, 3.901674981390893*^9}, 3.901683702240986*^9, {
   3.901683739776619*^9, 3.901683743574275*^9}, {3.901683794232823*^9, 
   3.901683883198667*^9}, {3.901683919622223*^9, 3.901683924782071*^9}, {
   3.901684171980207*^9, 3.901684173062799*^9}, {3.901684271766959*^9, 
   3.901684316216078*^9}, {3.901685048870665*^9, 3.901685049619022*^9}, {
   3.9016854570183287`*^9, 3.901685461485409*^9}, {3.901697339863987*^9, 
   3.9016973443650312`*^9}, 3.901698191416726*^9, {3.901772013916957*^9, 
   3.9017720212815104`*^9}, {3.9018616360167933`*^9, 3.90186163648031*^9}, {
   3.904038654699317*^9, 3.9040387324536753`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"553e3e4e-25e9-4244-b304-02d0955c6193"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 2", "Subsection",
 CellChangeTimes->{{3.9015185385438223`*^9, 
  3.901518540679377*^9}},ExpressionUUID->"b3240660-1067-4ebd-8e6c-\
aa37228cc68c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Integrate", " ", "on", " ", 
    SubscriptBox["P", "m1"], 
    SubscriptBox["P", "m2"], " ", "term", " ", "in", " ", 
    SubscriptBox["V", 
     RowBox[{"h", ",", 
      RowBox[{"|", "I", "|", 
       RowBox[{"+", "1"}]}]}]], 
    SubscriptBox["V", 
     RowBox[{
      RowBox[{"g", "-", "h"}], ",", 
      RowBox[{
       RowBox[{"n", "-"}], "|", "I", "|"}]}]]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Integrate2", "[", 
     RowBox[{"c_", ",", "m1_List", ",", "m2_List"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "coeff", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coeff", "=", 
          RowBox[{
           RowBox[{"m1", "\[LeftDoubleBracket]", 
            RowBox[{"l1", "+", "1"}], "\[RightDoubleBracket]"}], 
           RowBox[{"m2", "\[LeftDoubleBracket]", 
            RowBox[{"l2", "+", "1"}], "\[RightDoubleBracket]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"coeff", ">", "0"}], ",", "\[IndentingNewLine]", 
           RowBox[{"coeff", " ", 
            RowBox[{"DoubleIntegrate", "[", 
             RowBox[{"c", ",", "l1", ",", "l2", ",", 
              RowBox[{"Internal`DeleteTrailingZeros", "[", 
               RowBox[{"Padd", "[", 
                RowBox[{
                 RowBox[{"m1", "-", 
                  RowBox[{"UnitVector", "[", 
                   RowBox[{
                    RowBox[{"Length", "[", "m1", "]"}], ",", 
                    RowBox[{"l1", "+", "1"}]}], "]"}]}], ",", 
                 RowBox[{"m2", "-", 
                  RowBox[{"UnitVector", "[", 
                   RowBox[{
                    RowBox[{"Length", "[", "m2", "]"}], ",", 
                    RowBox[{"l2", "+", "1"}]}], "]"}]}]}], "]"}], "]"}]}], 
             "]"}]}], "\[IndentingNewLine]", ",", "0"}], 
          "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"l1", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "m1", "]"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l2", ",", "0", ",", 
          RowBox[{
           RowBox[{"Length", "[", "m2", "]"}], "-", "1"}]}], "}"}]}], "]"}]}],
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Sum", " ", "over", " ", "all", " ", "partitions", " ", "in", " ", 
     "second", " ", "term"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Term2", "[", 
     RowBox[{"c_", ",", "g_Integer", ",", "n_Integer"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Boole", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "h"}], "\[NotEqual]", "g"}], "||", 
           RowBox[{
            RowBox[{"2", "n1"}], "\[NotEqual]", 
            RowBox[{"n", "+", "1"}]}]}], "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Plus", "@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", 
              RowBox[{"Listify", "[", 
               RowBox[{"V", "[", 
                RowBox[{"c", ",", "h", ",", "n1"}], "]"}], "]"}], ",", 
              RowBox[{"Listify", "[", 
               RowBox[{"V", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"g", "-", "h"}], ",", 
                 RowBox[{"n", "+", "1", "-", "n1"}]}], "]"}], "]"}]}], "]"}], 
            "]"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["P", "m1_"], 
             SubscriptBox["P", "m2_"]}], "\[RuleDelayed]", 
            RowBox[{"Integrate2", "[", 
             RowBox[{"c", ",", "m1", ",", "m2"}], "]"}]}], ",", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["P", "m_"], "2"], "\[RuleDelayed]", 
            RowBox[{"Integrate2", "[", 
             RowBox[{"c", ",", "m", ",", "m"}], "]"}]}]}], "}"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"h", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         FractionBox["g", "2"], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"h", "\[Equal]", "0"}], ",", "3", ",", "1"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "h"}], "\[Equal]", "g"}], ",", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"n", "+", "1"}], "2"], "]"}], ",", "n"}], "]"}]}], 
       "}"}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQPe2X0Mr7gm8d7eemgWmZWUc2gOhNtTM3gugCjmO7
QHQnZ+phEL2m0/E2iK5ZcgJMq11nvvEASD+vy7oJosVcVitwCb11VOjfAKY3
9Tw8xwOkJ3DkXQTRu1QuXQPRi6yegekfSzx+gGgBK8m/IJrjtDcfL5DWWtjJ
D6JXHPKTANEHJm+QBNFrNzUogegynv9g+j/bq9v8QPqoVdcdEL2Ca/NzEH3D
7ulXED1J0Z1BAEh32O0D0yHb/7CBaLEVtlwg2k1j4XRBIP3t4D0wPemMXYsw
iF6/tRtEywUFJ5sC6UeLZqWC6HnbLj8A0WnRax6CaI7dqg9jxN46zvn3BEwf
snV8DqIniZx7AaIBl6qiSw==
  "],
 CellLabel->
  "In[115]:=",ExpressionUUID->"4a1f4b9a-8e72-45c2-bd86-701e10f8b624"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term 3", "Subsection",
 CellChangeTimes->{{3.9015210041121397`*^9, 
  3.90152100511125*^9}},ExpressionUUID->"d388ba31-e050-46bf-9cd6-\
5b06e08af377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Integrate", " ", "one", " ", "term", " ", "of", " ", "the", " ", "form", 
    " ", "2", "P", " ", 
    RowBox[{"\[DifferentialD]", "P"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["P", "1"], "+", 
         SubscriptBox["P", "i"]}], ",", "P"}], "]"}], "+", 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["P", "1"], "-", 
         SubscriptBox["P", "i"]}], ",", "P"}], "]"}]}], ")"}], " ", 
    SuperscriptBox[
     SubscriptBox["P", "i"], 
     RowBox[{"2", "l"}]], 
    RowBox[{
     SubscriptBox["P", "m"], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SingleIntegrate", "[", 
    RowBox[{"c_", ",", "l_Integer", ",", "m_List"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "mnew", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mnew", "=", 
         RowBox[{"Padd", "[", 
          RowBox[{"m", ",", 
           RowBox[{
            RowBox[{"UnitVector", "[", 
             RowBox[{
              RowBox[{"M", "-", "k", "+", "1"}], ",", 
              RowBox[{"M", "-", "k", "+", "1"}]}], "]"}], "+", 
            RowBox[{"UnitVector", "[", 
             RowBox[{
              RowBox[{"M", "-", "k", "+", "1"}], ",", 
              RowBox[{"k", "+", "1"}]}], "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"2", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "M"}], "+", "1"}], ",", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}]}], "]"}], 
         FractionBox["1", 
          RowBox[{"mnew", "\[LeftDoubleBracket]", 
           RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}]], 
         RowBox[{"F", "[", 
          RowBox[{"c", ",", "l", ",", "M"}], "]"}], 
         SubscriptBox["P", "mnew"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "0", ",", 
         RowBox[{"l", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Floor", "[", 
            FractionBox["M", "2"], "]"}], ",", 
           RowBox[{"LeadingZeros", "[", "m", "]"}]}], "]"}]}], "}"}]}], 
      "]"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901685366846702*^9, 3.9016853868951406`*^9}, {
  3.901685601970488*^9, 3.901685606786408*^9}, {3.901685641140971*^9, 
  3.901685668543476*^9}, {3.901685698956008*^9, 3.9016857724513597`*^9}, {
  3.901685806780162*^9, 3.901685903406652*^9}, {3.901685953180344*^9, 
  3.9016859570781116`*^9}, {3.9016865147035723`*^9, 3.901686520448803*^9}, {
  3.901686686751266*^9, 3.901686700656111*^9}, {3.901686757757327*^9, 
  3.90168679772097*^9}, {3.901686833028243*^9, 3.901686846927997*^9}, {
  3.901686890067986*^9, 3.901686935964555*^9}, {3.9016872372100153`*^9, 
  3.901687316499401*^9}, {3.9016908653247967`*^9, 3.901690865836342*^9}, {
  3.901791345825172*^9, 3.901791394484456*^9}, {3.901861646841518*^9, 
  3.901861649734705*^9}, {3.904038683987666*^9, 3.904038693440133*^9}, {
  3.904038736560574*^9, 3.904038741785075*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"ce59f5d2-0820-45e4-aca0-7541ebc0f6ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrate3", "[", 
   RowBox[{"c_", ",", "m_List"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "coeff", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeff", "=", 
        RowBox[{"m", "\[LeftDoubleBracket]", 
         RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"coeff", ">", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"coeff", " ", 
          RowBox[{"SingleIntegrate", "[", 
           RowBox[{"c", ",", "l", ",", 
            RowBox[{"Internal`DeleteTrailingZeros", "[", 
             RowBox[{"m", "-", 
              RowBox[{"UnitVector", "[", 
               RowBox[{
                RowBox[{"Length", "[", "m", "]"}], ",", 
                RowBox[{"l", "+", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", "0"}], "\[IndentingNewLine]", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", 
        RowBox[{
         RowBox[{"Length", "[", "m", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term3", "[", 
   RowBox[{"c_", ",", "g_Integer", ",", "n_Integer"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[GreaterEqual]", "2"}], ",", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"c", ",", "g", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}], "/.", 
     RowBox[{
      SubscriptBox["P", "m_"], "\[RuleDelayed]", 
      RowBox[{"Integrate3", "[", 
       RowBox[{"c", ",", "m"}], "]"}]}]}], ",", "0"}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.901685445937024*^9, 3.901685587841073*^9}, 
   3.901687428847006*^9, {3.901772089947085*^9, 3.901772090060272*^9}, {
   3.901791405213068*^9, 3.901791406404826*^9}, {3.901861651889447*^9, 
   3.9018616563785*^9}, {3.9040387470210543`*^9, 3.904038757028968*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"aa984e2f-fd5d-4c73-9ca6-0beafd3a468d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.90403787959346*^9, 
  3.9040378807310677`*^9}},ExpressionUUID->"06bc5712-8e7d-4c7c-bfb0-\
1f4635dc56a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", 
    SubscriptBox["V", 
     RowBox[{"2", ",", "3"}]], " ", "in", " ", "terms", " ", "of", " ", "the",
     " ", "basis", " ", "above"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V", "[", 
   RowBox[{"c", ",", "2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904037891954289*^9, 3.904037907786075*^9}, {
   3.90403797947393*^9, 3.9040379795448303`*^9}, {3.9040387671670856`*^9, 
   3.904038769688999*^9}, {3.9040388845607157`*^9, 3.9040388846037903`*^9}, {
   3.904051339002252*^9, 3.904051343884788*^9}, {3.904051796912838*^9, 
   3.904051796976075*^9}, 3.9041165061267548`*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"61c52d2e-9595-4e80-9aad-d234225de7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27159898566859", "33286775006822400"], "-", 
     FractionBox[
      RowBox[{"14973449257", " ", "c"}], "31701690482688"], "+", 
     FractionBox[
      RowBox[{"170373709721", " ", 
       SuperscriptBox["c", "2"]}], "1585084524134400"], "-", 
     FractionBox[
      RowBox[{"2950102441", " ", 
       SuperscriptBox["c", "3"]}], "237762678620160"], "+", 
     FractionBox[
      RowBox[{"244426093", " ", 
       SuperscriptBox["c", "4"]}], "317016904826880"], "-", 
     FractionBox[
      RowBox[{"19474897", " ", 
       SuperscriptBox["c", "5"]}], "792542262067200"], "+", 
     FractionBox[
      RowBox[{"1498069", " ", 
       SuperscriptBox["c", "6"]}], "4755253572403200"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", "3", "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["821327", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"68267", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"5447", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"419", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["13714763", "573308928"], "-", 
     FractionBox[
      RowBox[{"1195883", " ", "c"}], "143327232"], "+", 
     FractionBox[
      RowBox[{"99503", " ", 
       SuperscriptBox["c", "2"]}], "95551488"], "-", 
     FractionBox[
      RowBox[{"7943", " ", 
       SuperscriptBox["c", "3"]}], "143327232"], "+", 
     FractionBox[
      RowBox[{"611", " ", 
       SuperscriptBox["c", "4"]}], "573308928"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["93322132423", "11007531417600"]}], "+", 
     FractionBox[
      RowBox[{"42747795311", " ", "c"}], "11007531417600"], "-", 
     FractionBox[
      RowBox[{"148666739", " ", 
       SuperscriptBox["c", "2"]}], "220150628352"], "+", 
     FractionBox[
      RowBox[{"12348383", " ", 
       SuperscriptBox["c", "3"]}], "220150628352"], "-", 
     FractionBox[
      RowBox[{"984971", " ", 
       SuperscriptBox["c", "4"]}], "440301256704"], "+", 
     FractionBox[
      RowBox[{"75767", " ", 
       SuperscriptBox["c", "5"]}], "2201506283520"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "3"}], "}"}]]}], "11520"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["91", "9216"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", "c"}], "9216"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["36295", "1327104"], "-", 
     FractionBox[
      RowBox[{"2899", " ", "c"}], "663552"], "+", 
     FractionBox[
      RowBox[{"223", " ", 
       SuperscriptBox["c", "2"]}], "1327104"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["6013", "663552"], "-", 
     FractionBox[
      RowBox[{"481", " ", "c"}], "331776"], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["c", "2"]}], "663552"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1612871", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"134531", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"10751", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"827", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["3404197343", "458647142400"], "-", 
     FractionBox[
      RowBox[{"59444047", " ", "c"}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"4949611", " ", 
       SuperscriptBox["c", "2"]}], "15288238080"], "-", 
     FractionBox[
      RowBox[{"395239", " ", 
       SuperscriptBox["c", "3"]}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"30403", " ", 
       SuperscriptBox["c", "4"]}], "91729428480"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]]}], "17280"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["377", "82944"]}], "+", 
     FractionBox[
      RowBox[{"29", " ", "c"}], "82944"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}]]}], "207360"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["65", "20736"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "c"}], "20736"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["34267", "3981312"], "-", 
     FractionBox[
      RowBox[{"2743", " ", "c"}], "1990656"], "+", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["c", "2"]}], "3981312"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["149903", "59719680"]}], "+", 
     FractionBox[
      RowBox[{"1391", " ", "c"}], "2211840"], "-", 
     FractionBox[
      RowBox[{"1001", " ", 
       SuperscriptBox["c", "2"]}], "19906560"], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["c", "3"]}], "59719680"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "1"}], "}"}]], "4608"], 
  "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]]}], 
   "69120"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "165888"]}], "+", 
     FractionBox[
      RowBox[{"11", " ", "c"}], "165888"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2219", "5898240"], "-", 
     FractionBox[
      RowBox[{"533", " ", "c"}], "8847360"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["c", "2"]}], "17694720"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]], 
   "34560"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["13", "518400"]}], "+", 
     FractionBox["c", "518400"]}], ")"}], " ", 
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
     "}"}]]}], "+", 
  FractionBox[
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
     "}"}]], "1658880"]}]], "Output",
 CellChangeTimes->{{3.904037969060337*^9, 3.904037979846978*^9}, 
   3.904038773328617*^9, 3.904038884890726*^9, {3.904051336620332*^9, 
   3.904051344160844*^9}, 3.9041165093265753`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"4ec54e8b-e04a-4026-b8a8-deeab54eacef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Explicit", " ", "result", " ", "as", " ", "a", " ", "polynomial"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Veval", "[", 
   RowBox[{"c", ",", "2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9040379095550623`*^9, 3.904037921300309*^9}, {
  3.904037984211843*^9, 3.904037984215721*^9}, {3.9040388773981*^9, 
  3.9040388775098963`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"04c0429a-4aae-4119-8b74-78a567f2a014"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["27159898566859", "33286775006822400"], "-", 
     FractionBox[
      RowBox[{"14973449257", " ", "c"}], "31701690482688"], "+", 
     FractionBox[
      RowBox[{"170373709721", " ", 
       SuperscriptBox["c", "2"]}], "1585084524134400"], "-", 
     FractionBox[
      RowBox[{"2950102441", " ", 
       SuperscriptBox["c", "3"]}], "237762678620160"], "+", 
     FractionBox[
      RowBox[{"244426093", " ", 
       SuperscriptBox["c", "4"]}], "317016904826880"], "-", 
     FractionBox[
      RowBox[{"19474897", " ", 
       SuperscriptBox["c", "5"]}], "792542262067200"], "+", 
     FractionBox[
      RowBox[{"1498069", " ", 
       SuperscriptBox["c", "6"]}], "4755253572403200"]}], ")"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["821327", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"68267", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"5447", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"419", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   SubsuperscriptBox["P", "1", "2"], " ", 
   SubsuperscriptBox["P", "2", "2"], " ", 
   SubsuperscriptBox["P", "3", "2"]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SubsuperscriptBox["P", "1", "4"], " ", 
    SubsuperscriptBox["P", "2", "4"], " ", 
    SubsuperscriptBox["P", "3", "4"]}], "1920"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["93322132423", "11007531417600"]}], "+", 
     FractionBox[
      RowBox[{"42747795311", " ", "c"}], "11007531417600"], "-", 
     FractionBox[
      RowBox[{"148666739", " ", 
       SuperscriptBox["c", "2"]}], "220150628352"], "+", 
     FractionBox[
      RowBox[{"12348383", " ", 
       SuperscriptBox["c", "3"]}], "220150628352"], "-", 
     FractionBox[
      RowBox[{"984971", " ", 
       SuperscriptBox["c", "4"]}], "440301256704"], "+", 
     FractionBox[
      RowBox[{"75767", " ", 
       SuperscriptBox["c", "5"]}], "2201506283520"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], "+", 
     SubsuperscriptBox["P", "2", "2"], "+", 
     SubsuperscriptBox["P", "3", "2"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["13714763", "573308928"], "-", 
     FractionBox[
      RowBox[{"1195883", " ", "c"}], "143327232"], "+", 
     FractionBox[
      RowBox[{"99503", " ", 
       SuperscriptBox["c", "2"]}], "95551488"], "-", 
     FractionBox[
      RowBox[{"7943", " ", 
       SuperscriptBox["c", "3"]}], "143327232"], "+", 
     FractionBox[
      RowBox[{"611", " ", 
       SuperscriptBox["c", "4"]}], "573308928"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "2"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3404197343", "458647142400"], "-", 
     FractionBox[
      RowBox[{"59444047", " ", "c"}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"4949611", " ", 
       SuperscriptBox["c", "2"]}], "15288238080"], "-", 
     FractionBox[
      RowBox[{"395239", " ", 
       SuperscriptBox["c", "3"]}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"30403", " ", 
       SuperscriptBox["c", "4"]}], "91729428480"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["P", "1", "4"], "+", 
     SubsuperscriptBox["P", "2", "4"], "+", 
     SubsuperscriptBox["P", "3", "4"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1612871", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"134531", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"10751", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"827", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "3", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "4"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["36295", "1327104"], "-", 
     FractionBox[
      RowBox[{"2899", " ", "c"}], "663552"], "+", 
     FractionBox[
      RowBox[{"223", " ", 
       SuperscriptBox["c", "2"]}], "1327104"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "4"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["6013", "663552"], "-", 
     FractionBox[
      RowBox[{"481", " ", "c"}], "331776"], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["c", "2"]}], "663552"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "3", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "4"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["91", "9216"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", "c"}], "9216"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "4"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["149903", "59719680"]}], "+", 
     FractionBox[
      RowBox[{"1391", " ", "c"}], "2211840"], "-", 
     FractionBox[
      RowBox[{"1001", " ", 
       SuperscriptBox["c", "2"]}], "19906560"], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["c", "3"]}], "59719680"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["P", "1", "6"], "+", 
     SubsuperscriptBox["P", "2", "6"], "+", 
     SubsuperscriptBox["P", "3", "6"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["34267", "3981312"], "-", 
     FractionBox[
      RowBox[{"2743", " ", "c"}], "1990656"], "+", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["c", "2"]}], "3981312"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], " ", 
      SubsuperscriptBox["P", "2", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "6"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "3", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "6"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["377", "82944"]}], "+", 
     FractionBox[
      RowBox[{"29", " ", "c"}], "82944"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], " ", 
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "6"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "6"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["65", "20736"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "c"}], "20736"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], " ", 
      SubsuperscriptBox["P", "2", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "2", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], " ", 
      SubsuperscriptBox["P", "3", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "6"], " ", 
      SubsuperscriptBox["P", "3", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], " ", 
      SubsuperscriptBox["P", "3", "6"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "4"], " ", 
      SubsuperscriptBox["P", "3", "6"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "4"], " ", 
       SubsuperscriptBox["P", "3", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "6"], " ", 
       SubsuperscriptBox["P", "3", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "2"], " ", 
       SubsuperscriptBox["P", "3", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "6"], " ", 
       SubsuperscriptBox["P", "3", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "2"], " ", 
       SubsuperscriptBox["P", "3", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "4"], " ", 
       SubsuperscriptBox["P", "3", "6"]}]}], ")"}]}], "17280"], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "3", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "2", "6"], " ", 
       SubsuperscriptBox["P", "3", "6"]}]}], ")"}]}], "103680"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2219", "5898240"], "-", 
     FractionBox[
      RowBox[{"533", " ", "c"}], "8847360"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["c", "2"]}], "17694720"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["P", "1", "8"], "+", 
     SubsuperscriptBox["P", "2", "8"], "+", 
     SubsuperscriptBox["P", "3", "8"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "165888"]}], "+", 
     FractionBox[
      RowBox[{"11", " ", "c"}], "165888"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["P", "1", "8"], " ", 
      SubsuperscriptBox["P", "2", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "2", "8"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "8"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "8"], " ", 
      SubsuperscriptBox["P", "3", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], " ", 
      SubsuperscriptBox["P", "3", "8"]}], "+", 
     RowBox[{
      SubsuperscriptBox["P", "2", "2"], " ", 
      SubsuperscriptBox["P", "3", "8"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["P", "1", "8"], " ", 
     SubsuperscriptBox["P", "2", "2"], " ", 
     SubsuperscriptBox["P", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], " ", 
     SubsuperscriptBox["P", "2", "8"], " ", 
     SubsuperscriptBox["P", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], " ", 
     SubsuperscriptBox["P", "2", "2"], " ", 
     SubsuperscriptBox["P", "3", "8"]}]}], "2304"], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "8"], " ", 
       SubsuperscriptBox["P", "2", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "8"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "8"], " ", 
       SubsuperscriptBox["P", "3", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "2", "8"], " ", 
       SubsuperscriptBox["P", "3", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "3", "8"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "2", "4"], " ", 
       SubsuperscriptBox["P", "3", "8"]}]}], ")"}]}], "69120"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["13", "518400"]}], "+", 
     FractionBox["c", "518400"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["P", "1", "10"], "+", 
     SubsuperscriptBox["P", "2", "10"], "+", 
     SubsuperscriptBox["P", "3", "10"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["P", "1", "10"], " ", 
     SubsuperscriptBox["P", "2", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], " ", 
     SubsuperscriptBox["P", "2", "10"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "10"], " ", 
     SubsuperscriptBox["P", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "2", "10"], " ", 
     SubsuperscriptBox["P", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], " ", 
     SubsuperscriptBox["P", "3", "10"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "2", "2"], " ", 
     SubsuperscriptBox["P", "3", "10"]}]}], "34560"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["P", "1", "12"], "+", 
    SubsuperscriptBox["P", "2", "12"], "+", 
    SubsuperscriptBox["P", "3", "12"]}], "829440"]}]], "Output",
 CellChangeTimes->{{3.904037970889812*^9, 3.904037984517383*^9}, 
   3.9040388779450207`*^9, 3.904116514411644*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"9ac78132-4c70-489d-a820-87faefa2b5e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Result", " ", "in", " ", "terms", " ", "of", " ", "m"}], "-", 
    RowBox[{
    "basis", " ", "of", " ", "Appendix", " ", "B", " ", "in", " ", "the", " ",
      "paper"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"c", ",", "2", ",", "3"}], "]"}], "/.", 
   RowBox[{
    SubscriptBox["P", "m_"], "\[RuleDelayed]", 
    RowBox[{"PTom", "[", "m", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.904051432003171*^9, 3.904051466477013*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0d67d6a9-30e4-419f-9418-47d1bf2956d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["27159898566859", "33286775006822400"], "-", 
     FractionBox[
      RowBox[{"14973449257", " ", "c"}], "31701690482688"], "+", 
     FractionBox[
      RowBox[{"170373709721", " ", 
       SuperscriptBox["c", "2"]}], "1585084524134400"], "-", 
     FractionBox[
      RowBox[{"2950102441", " ", 
       SuperscriptBox["c", "3"]}], "237762678620160"], "+", 
     FractionBox[
      RowBox[{"244426093", " ", 
       SuperscriptBox["c", "4"]}], "317016904826880"], "-", 
     FractionBox[
      RowBox[{"19474897", " ", 
       SuperscriptBox["c", "5"]}], "792542262067200"], "+", 
     FractionBox[
      RowBox[{"1498069", " ", 
       SuperscriptBox["c", "6"]}], "4755253572403200"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["93322132423", "11007531417600"]}], "+", 
     FractionBox[
      RowBox[{"42747795311", " ", "c"}], "11007531417600"], "-", 
     FractionBox[
      RowBox[{"148666739", " ", 
       SuperscriptBox["c", "2"]}], "220150628352"], "+", 
     FractionBox[
      RowBox[{"12348383", " ", 
       SuperscriptBox["c", "3"]}], "220150628352"], "-", 
     FractionBox[
      RowBox[{"984971", " ", 
       SuperscriptBox["c", "4"]}], "440301256704"], "+", 
     FractionBox[
      RowBox[{"75767", " ", 
       SuperscriptBox["c", "5"]}], "2201506283520"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "1", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3404197343", "458647142400"], "-", 
     FractionBox[
      RowBox[{"59444047", " ", "c"}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"4949611", " ", 
       SuperscriptBox["c", "2"]}], "15288238080"], "-", 
     FractionBox[
      RowBox[{"395239", " ", 
       SuperscriptBox["c", "3"]}], "22932357120"], "+", 
     FractionBox[
      RowBox[{"30403", " ", 
       SuperscriptBox["c", "4"]}], "91729428480"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "2", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["149903", "59719680"]}], "+", 
     FractionBox[
      RowBox[{"1391", " ", "c"}], "2211840"], "-", 
     FractionBox[
      RowBox[{"1001", " ", 
       SuperscriptBox["c", "2"]}], "19906560"], "+", 
     FractionBox[
      RowBox[{"77", " ", 
       SuperscriptBox["c", "3"]}], "59719680"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "3", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2219", "5898240"], "-", 
     FractionBox[
      RowBox[{"533", " ", "c"}], "8847360"], "+", 
     FractionBox[
      RowBox[{"41", " ", 
       SuperscriptBox["c", "2"]}], "17694720"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "4", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["13", "518400"]}], "+", 
     FractionBox["c", "518400"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", "5", "}"}]]}], "+", 
  FractionBox[
   SubscriptBox["M", 
    RowBox[{"{", "6", "}"}]], "829440"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["13714763", "573308928"], "-", 
     FractionBox[
      RowBox[{"1195883", " ", "c"}], "143327232"], "+", 
     FractionBox[
      RowBox[{"99503", " ", 
       SuperscriptBox["c", "2"]}], "95551488"], "-", 
     FractionBox[
      RowBox[{"7943", " ", 
       SuperscriptBox["c", "3"]}], "143327232"], "+", 
     FractionBox[
      RowBox[{"611", " ", 
       SuperscriptBox["c", "4"]}], "573308928"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1612871", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"134531", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"10751", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"827", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["6013", "663552"], "-", 
     FractionBox[
      RowBox[{"481", " ", "c"}], "331776"], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["c", "2"]}], "663552"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["34267", "3981312"], "-", 
     FractionBox[
      RowBox[{"2743", " ", "c"}], "1990656"], "+", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["c", "2"]}], "3981312"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["65", "20736"]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "c"}], "20736"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SubscriptBox["M", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]]}], "103680"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["143", "165888"]}], "+", 
     FractionBox[
      RowBox[{"11", " ", "c"}], "165888"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SubscriptBox["M", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]]}], "69120"], "+", 
  FractionBox[
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1"}], "}"}]], "34560"], "+", 
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["821327", "47775744"]}], "+", 
     FractionBox[
      RowBox[{"68267", " ", "c"}], "15925248"], "-", 
     FractionBox[
      RowBox[{"5447", " ", 
       SuperscriptBox["c", "2"]}], "15925248"], "+", 
     FractionBox[
      RowBox[{"419", " ", 
       SuperscriptBox["c", "3"]}], "47775744"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["36295", "1327104"], "-", 
     FractionBox[
      RowBox[{"2899", " ", "c"}], "663552"], "+", 
     FractionBox[
      RowBox[{"223", " ", 
       SuperscriptBox["c", "2"]}], "1327104"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["91", "9216"]}], "+", 
     FractionBox[
      RowBox[{"7", " ", "c"}], "9216"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SubscriptBox["M", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}]]}], "1920"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["377", "82944"]}], "+", 
     FractionBox[
      RowBox[{"29", " ", "c"}], "82944"]}], ")"}], " ", 
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}]]}], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SubscriptBox["M", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}]]}], "17280"], "+", 
  FractionBox[
   SubscriptBox["M", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}]], "2304"]}]], "Output",
 CellChangeTimes->{{3.904051452915082*^9, 3.90405146683209*^9}, 
   3.904116519311462*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"e6ea1673-113d-4f88-9182-b6833dc5f693"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Put", " ", "c"}], "=", 
   RowBox[{"25", " ", "and", " ", "compute", " ", 
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"3", ",", "2"}]], "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.904038898468965*^9, 3.90403890149682*^9}, {
  3.9040389680181627`*^9, 3.904038973404607*^9}, {3.904116576071898*^9, 
  3.904116583817918*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"f009b38a-8763-4060-b2cd-cef5ece35986"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "[", 
  RowBox[{"25", ",", "3", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9040382016960993`*^9, 3.9040382040025177`*^9}, {
  3.9040388944688663`*^9, 3.90403891555057*^9}, {3.9040389510147448`*^9, 
  3.90403895194608*^9}, {3.904116578241797*^9, 3.904116578503318*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"3cfd9ccc-384d-4670-850d-4d2eebe0559a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"3", ",", "2"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585505151*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"d3ce5dba-7144-488b-82ab-77ac5484578a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"2", ",", "3"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 2, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585506381*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"ad2acd74-05e6-4901-8ac6-b85f0c180542"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"1", ",", "4"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 1, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585508601*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"6d5b88c2-b402-42ec-8d44-975911036cfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"0", ",", "5"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 0, 5]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9041165855094147`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"997efc3a-c89a-41ea-9a42-4f97acedccc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"0", ",", "4"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 0, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9041165855102262`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"6b376d7b-f12f-4f01-aacf-1ab4d61acabf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"1", ",", "2"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585511202*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"a5d16009-c0d8-48ae-a930-2022a6d34155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"1", ",", "3"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 1, 3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.90411658551219*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"93b9e8bc-f994-460e-b0ce-35372886dcdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"2", ",", "1"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585513465*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"a34ed141-7a9b-465d-8266-0eef61c224a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"2", ",", "2"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 2, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585561859*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"f720a37c-6b6d-461a-8c17-72baacf28778"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Calculating \"\>", "\[InvisibleSpace]", 
   SubscriptBox["V", 
    RowBox[{"3", ",", "1"}]]}],
  SequenceForm["Calculating ", 
   Subscript[$CellContext`V, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.904116585563146*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"74229d75-cba4-4472-8248-8e96501c68d7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5651713", " ", 
    SubscriptBox["P", 
     RowBox[{"{", "2", "}"}]]}], "58525286400"], "+", 
  FractionBox[
   RowBox[{"7844363", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}]]}], "5016453120"], "+", 
  FractionBox[
   RowBox[{"7079101", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]]}], "8360755200"], "+", 
  FractionBox[
   RowBox[{"61897", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2"}], "}"}]]}], "49766400"], "+", 
  FractionBox[
   RowBox[{"304283", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}]]}], "99532800"], "+", 
  FractionBox[
   RowBox[{"24505121", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}]]}], "25082265600"], "+", 
  FractionBox[
   RowBox[{"1861", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}]]}], "20901888"], "+", 
  FractionBox[
   RowBox[{"17827", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}]]}], "23224320"], "+", 
  FractionBox[
   RowBox[{"1230487", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]]}], "1045094400"], 
  "+", 
  FractionBox[
   RowBox[{"636593", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}]]}], "1393459200"], 
  "+", 
  FractionBox[
   RowBox[{"607", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}]]}], 
   "1672151040"], "+", 
  FractionBox[
   RowBox[{"1121", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]]}], 
   "69672960"], "+", 
  FractionBox[
   RowBox[{"14453", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]]}], 
   "139345920"], "+", 
  FractionBox[
   RowBox[{"9811", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]]}], 
   "46448640"], "+", 
  FractionBox[
   RowBox[{"86557", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]]}], 
   "836075520"], "+", 
  FractionBox[
   RowBox[{"503", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], 
      "}"}]]}], "1045094400"], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "2764800"], "+", 
  FractionBox[
   RowBox[{"6491", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "348364800"], "+", 
  FractionBox[
   RowBox[{"2857", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "232243200"], "+", 
  FractionBox[
   RowBox[{"77", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "597196800"], "+", 
  FractionBox[
   RowBox[{"77", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "99532800"], "+", 
  FractionBox[
   RowBox[{"811", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]]}], "1045094400"], "+", 
  FractionBox[
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "1"}], "}"}]], "83607552"], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SubscriptBox["P", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}]]}], "696729600"], "+", 
  FractionBox[
   SubscriptBox["P", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "1"}], "}"}]], "3344302080"]}]], "Output",
 CellChangeTimes->{
  3.9040382043052263`*^9, {3.9040388955382013`*^9, 3.9040389174943857`*^9}, 
   3.904038952389935*^9, 3.904116527350016*^9, 3.904116585565042*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"fc58b000-aced-4e19-aa3c-9a128d9d173d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"As", " ", "an", " ", "explicit", " ", "polynomial"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Veval", "[", 
   RowBox[{"25", ",", "3", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904038929124937*^9, 3.904038954968535*^9}, {
  3.904116579760358*^9, 3.9041165800279427`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"e348af08-6c7b-4988-96ad-b2ee6b7aff8a"],

Cell[BoxData[
 RowBox[{
  FractionBox["5651713", "29262643200"], "+", 
  FractionBox[
   RowBox[{"7844363", " ", 
    SubsuperscriptBox["P", "1", "2"], " ", 
    SubsuperscriptBox["P", "2", "2"]}], "2508226560"], "+", 
  FractionBox[
   RowBox[{"61897", " ", 
    SubsuperscriptBox["P", "1", "4"], " ", 
    SubsuperscriptBox["P", "2", "4"]}], "24883200"], "+", 
  FractionBox[
   RowBox[{"1861", " ", 
    SubsuperscriptBox["P", "1", "6"], " ", 
    SubsuperscriptBox["P", "2", "6"]}], "10450944"], "+", 
  FractionBox[
   RowBox[{"607", " ", 
    SubsuperscriptBox["P", "1", "8"], " ", 
    SubsuperscriptBox["P", "2", "8"]}], "836075520"], "+", 
  FractionBox[
   RowBox[{"7079101", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "2"], "+", 
      SubsuperscriptBox["P", "2", "2"]}], ")"}]}], "8360755200"], "+", 
  FractionBox[
   RowBox[{"24505121", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "4"], "+", 
      SubsuperscriptBox["P", "2", "4"]}], ")"}]}], "25082265600"], "+", 
  FractionBox[
   RowBox[{"304283", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "4"]}]}], ")"}]}], "99532800"], "+", 
  FractionBox[
   RowBox[{"636593", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "6"], "+", 
      SubsuperscriptBox["P", "2", "6"]}], ")"}]}], "1393459200"], "+", 
  FractionBox[
   RowBox[{"1230487", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "6"]}]}], ")"}]}], "1045094400"], "+", 
  FractionBox[
   RowBox[{"17827", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "6"]}]}], ")"}]}], "23224320"], "+", 
  FractionBox[
   RowBox[{"86557", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "8"], "+", 
      SubsuperscriptBox["P", "2", "8"]}], ")"}]}], "836075520"], "+", 
  FractionBox[
   RowBox[{"9811", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "8"], " ", 
       SubsuperscriptBox["P", "2", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "8"]}]}], ")"}]}], "46448640"], "+", 
  FractionBox[
   RowBox[{"14453", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "8"], " ", 
       SubsuperscriptBox["P", "2", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "8"]}]}], ")"}]}], "139345920"], "+", 
  FractionBox[
   RowBox[{"1121", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "8"], " ", 
       SubsuperscriptBox["P", "2", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "8"]}]}], ")"}]}], "69672960"], "+", 
  FractionBox[
   RowBox[{"2857", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "10"], "+", 
      SubsuperscriptBox["P", "2", "10"]}], ")"}]}], "232243200"], "+", 
  FractionBox[
   RowBox[{"6491", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "10"], " ", 
       SubsuperscriptBox["P", "2", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "10"]}]}], ")"}]}], "348364800"], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "10"], " ", 
       SubsuperscriptBox["P", "2", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "10"]}]}], ")"}]}], "2764800"], "+", 
  FractionBox[
   RowBox[{"503", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "10"], " ", 
       SubsuperscriptBox["P", "2", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "6"], " ", 
       SubsuperscriptBox["P", "2", "10"]}]}], ")"}]}], "1045094400"], "+", 
  FractionBox[
   RowBox[{"811", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "12"], "+", 
      SubsuperscriptBox["P", "2", "12"]}], ")"}]}], "1045094400"], "+", 
  FractionBox[
   RowBox[{"77", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "12"], " ", 
       SubsuperscriptBox["P", "2", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "2"], " ", 
       SubsuperscriptBox["P", "2", "12"]}]}], ")"}]}], "99532800"], "+", 
  FractionBox[
   RowBox[{"77", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["P", "1", "12"], " ", 
       SubsuperscriptBox["P", "2", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["P", "1", "4"], " ", 
       SubsuperscriptBox["P", "2", "12"]}]}], ")"}]}], "597196800"], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["P", "1", "14"], "+", 
      SubsuperscriptBox["P", "2", "14"]}], ")"}]}], "696729600"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["P", "1", "14"], " ", 
     SubsuperscriptBox["P", "2", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["P", "1", "2"], " ", 
     SubsuperscriptBox["P", "2", "14"]}]}], "83607552"], "+", 
  FractionBox[
   RowBox[{
    SubsuperscriptBox["P", "1", "16"], "+", 
    SubsuperscriptBox["P", "2", "16"]}], "3344302080"]}]], "Output",
 CellChangeTimes->{{3.904038929971321*^9, 3.9040389552465982`*^9}, 
   3.904116586868498*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"22a7e559-1083-4f66-a7bc-855a15563fd5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 300, 4, 98, "Title",ExpressionUUID->"519c6c1c-eef0-4722-b247-0711d9515bce"],
Cell[725, 21, 882, 22, 84, "Text",ExpressionUUID->"59fb3bcd-ebe9-4d4c-b67c-b72f990f1b57"],
Cell[1610, 45, 1466, 28, 104, "Text",ExpressionUUID->"48f12c49-5678-42fb-a3e5-fbfd642d6ca3"],
Cell[3079, 75, 573, 10, 58, "Text",ExpressionUUID->"42ac091b-7f0f-4766-bcae-97e904c32350"],
Cell[CellGroupData[{
Cell[3677, 89, 164, 3, 67, "Section",ExpressionUUID->"0e5675ca-89c4-4fb0-a9b8-aa0961b7ef5d"],
Cell[3844, 94, 1409, 36, 131, "Input",ExpressionUUID->"63fd3138-363b-459f-a42e-8118a89618f7",
 InitializationCell->True],
Cell[5256, 132, 952, 23, 68, "Input",ExpressionUUID->"3e0fdb41-f46b-49e4-92ce-8eefa13f866d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[6233, 159, 166, 3, 54, "Subsection",ExpressionUUID->"ac14afe5-3b0a-48c9-a42b-45b6962848f4"],
Cell[6402, 164, 5560, 152, 184, "Input",ExpressionUUID->"ed60fc86-dfa9-4ccb-b52b-16fb97cbf4e2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[11999, 321, 217, 4, 54, "Subsection",ExpressionUUID->"ba44beea-caed-4115-a91f-148f96da4f23"],
Cell[12219, 327, 1425, 36, 83, "Input",ExpressionUUID->"39a7fbd2-5dd5-4297-b1b3-ca05f8648a24"],
Cell[13647, 365, 5255, 136, 221, "Input",ExpressionUUID->"95d02a3e-383d-4e2e-90c3-b5f3b33da4a4",
 InitializationCell->True],
Cell[18905, 503, 1320, 30, 110, "Input",ExpressionUUID->"751305e6-ee3d-4604-b588-40940374e5b3",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[20262, 538, 162, 3, 54, "Subsection",ExpressionUUID->"0ffbf5ea-6985-49fa-85ad-ecf74e33d8e4"],
Cell[20427, 543, 4674, 111, 251, "Input",ExpressionUUID->"a90a6219-334d-4524-b1e2-cae674f00004",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25150, 660, 171, 3, 67, "Section",ExpressionUUID->"e527888d-5df3-47a2-9b64-32fef8155adf"],
Cell[25324, 665, 923, 23, 72, "Input",ExpressionUUID->"2ed0b3d4-c37e-4dd5-b5da-5befd1294018",
 InitializationCell->True],
Cell[26250, 690, 4913, 123, 260, "Input",ExpressionUUID->"8d59ae5b-61e7-47c7-bbe4-bff493daa8da",
 InitializationCell->True],
Cell[31166, 815, 1897, 45, 144, "Input",ExpressionUUID->"82d25c46-8a05-49af-abed-fc0e5a2a3bca"],
Cell[CellGroupData[{
Cell[33088, 864, 154, 3, 54, "Subsection",ExpressionUUID->"71a7f07f-8859-4d06-8089-834a0e7e8ef0"],
Cell[33245, 869, 3833, 86, 253, "Input",ExpressionUUID->"cbbb37a7-7538-4fb5-bf10-432c7e573a19",
 InitializationCell->True],
Cell[37081, 957, 4014, 91, 261, "Input",ExpressionUUID->"553e3e4e-25e9-4244-b304-02d0955c6193",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[41132, 1053, 156, 3, 54, "Subsection",ExpressionUUID->"b3240660-1067-4ebd-8e6c-aa37228cc68c"],
Cell[41291, 1058, 5379, 141, 390, "Input",ExpressionUUID->"4a1f4b9a-8e72-45c2-bd86-701e10f8b624",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[46707, 1204, 155, 3, 54, "Subsection",ExpressionUUID->"d388ba31-e050-46bf-9cd6-5b06e08af377"],
Cell[46865, 1209, 3363, 84, 174, "Input",ExpressionUUID->"ce59f5d2-0820-45e4-aca0-7541ebc0f6ca",
 InitializationCell->True],
Cell[50231, 1295, 2136, 53, 217, "Input",ExpressionUUID->"aa984e2f-fd5d-4c73-9ca6-0beafd3a468d",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52416, 1354, 154, 3, 67, "Section",ExpressionUUID->"06bc5712-8e7d-4c7c-bfb0-1f4635dc56a0"],
Cell[CellGroupData[{
Cell[52595, 1361, 741, 15, 54, "Input",ExpressionUUID->"61c52d2e-9595-4e80-9aad-d234225de7d9"],
Cell[53339, 1378, 8426, 270, 333, "Output",ExpressionUUID->"4ec54e8b-e04a-4026-b8a8-deeab54eacef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61802, 1653, 491, 12, 52, "Input",ExpressionUUID->"04c0429a-4aae-4119-8b74-78a567f2a014"],
Cell[62296, 1667, 15539, 463, 517, "Output",ExpressionUUID->"9ac78132-4c70-489d-a820-87faefa2b5e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77872, 2135, 619, 16, 54, "Input",ExpressionUUID->"0d67d6a9-30e4-419f-9418-47d1bf2956d0"],
Cell[78494, 2153, 7897, 257, 333, "Output",ExpressionUUID->"e6ea1673-113d-4f88-9182-b6833dc5f693"]
}, Open  ]],
Cell[86406, 2413, 473, 12, 33, "Input",ExpressionUUID->"f009b38a-8763-4060-b2cd-cef5ece35986"],
Cell[CellGroupData[{
Cell[86904, 2429, 387, 7, 30, "Input",ExpressionUUID->"3cfd9ccc-384d-4670-850d-4d2eebe0559a"],
Cell[CellGroupData[{
Cell[87316, 2440, 390, 11, 27, "Print",ExpressionUUID->"d3ce5dba-7144-488b-82ab-77ac5484578a"],
Cell[87709, 2453, 390, 11, 27, "Print",ExpressionUUID->"ad2acd74-05e6-4901-8ac6-b85f0c180542"],
Cell[88102, 2466, 390, 11, 27, "Print",ExpressionUUID->"6d5b88c2-b402-42ec-8d44-975911036cfc"],
Cell[88495, 2479, 392, 11, 27, "Print",ExpressionUUID->"997efc3a-c89a-41ea-9a42-4f97acedccc8"],
Cell[88890, 2492, 392, 11, 27, "Print",ExpressionUUID->"6b376d7b-f12f-4f01-aacf-1ab4d61acabf"],
Cell[89285, 2505, 390, 11, 27, "Print",ExpressionUUID->"a5d16009-c0d8-48ae-a930-2022a6d34155"],
Cell[89678, 2518, 389, 11, 27, "Print",ExpressionUUID->"93b9e8bc-f994-460e-b0ce-35372886dcdf"],
Cell[90070, 2531, 390, 11, 27, "Print",ExpressionUUID->"a34ed141-7a9b-465d-8266-0eef61c224a9"],
Cell[90463, 2544, 390, 11, 27, "Print",ExpressionUUID->"f720a37c-6b6d-461a-8c17-72baacf28778"],
Cell[90856, 2557, 390, 11, 27, "Print",ExpressionUUID->"74229d75-cba4-4472-8248-8e96501c68d7"]
}, Open  ]],
Cell[91261, 2571, 4680, 151, 134, "Output",ExpressionUUID->"fc58b000-aced-4e19-aa3c-9a128d9d173d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95978, 2727, 424, 10, 52, "Input",ExpressionUUID->"e348af08-6c7b-4988-96ad-b2ee6b7aff8a"],
Cell[96405, 2739, 6075, 186, 146, "Output",ExpressionUUID->"22a7e559-1083-4f66-a7bc-855a15563fd5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


